Engineering Multilevel Graph Partitioning Algorithms

We present a multi-level graph partitioning algorithm using novel local improvement algorithms and global search strategies transferred from the multi-grid community. Local improvement algorithms are based max-flow min-cut computations and more localized FM searches. By combining these techniques, we obtain an algorithm that is fast on the one hand and on the other hand is able to improve the best known partitioning results for many inputs. For example, in Walshaw's well known benchmark tables we achieve 317 improvements for the tables 1%, 3% and 5% imbalance. Moreover, in 118 additional cases we have been able to reproduce the best cut in this benchmark.

==> regression/average_plots.R <==
        require(Hmisc)  # for minor.tick
require(reshape)


# Open PDF file.  Must be closed again before it is readable!
        begin.pdf <- function(filename, width=7, height=5) {
                pdf(filename, width=width, height=height, family="Palatino")
        }

        geometric.mean <- function(x) { 
                geomean <- exp(mean(log(x))) 
                        geomean	
        }

# Close PDF file and embed fonts.
        end.pdf <- function(filename) {
                dev.off()
                        embedFonts(filename)
        }

analyze.speeduprgg <- function(filename) {
# Read data.
        csv <- read.table(filename, sep=",", header=TRUE)
                print(csv)
                variants<-c("KaFFPaFast","KaFFPaEco","KaFFPaStrong")
                
                metric_ <- "avg"
                outfilename <- sprintf("speed_rgg_averaged.pdf")      
                col_=c("black","darkgrey","grey", "green", "orange", "red")
                i<-1
                begin.pdf(outfilename)
                        m <- par()$mar
                        m[1] <- 5 
                        m[3] <- 3 
                        par(mar=m)

                        caption<-sprintf("Random Geometric Graphs")
                        plot(xlim=c(1,10),ylim=c(0.0,1.8),ylab="Average speedup relative to Kmetis ", x="",xlab=expression("|V|"),xaxt="n",main=caption)
                        axis(1,at=c(1,2,3,4,5,6,7,8,9,10),labels=c(expression(2^15),
                                                                   expression(2^16),
                                                                   expression(2^17),
                                                                   expression(2^18),
                                                                   expression(2^19),
                                                                   expression(2^20),
                                                                   expression(2^21),
                                                                   expression(2^22),
                                                                   expression(2^23),
                                                                   expression(2^24)))

                        
                        for( algorithm_ in variants ) { 
                                datasubsetalgorithm <- subset(csv,algorithm==algorithm_, select=c("algorithm","graph","timerelmetis"))
                                print(datasubsetalgorithm)
                                myplot <- lines(as.numeric(datasubsetalgorithm$timerelmetis),ylab=" speed up",col=col_[i],pch="+",lwd=2,type="o")
                                i<-i+1
                        }
                        box()
                        abline(h=1.0) # draw horizontal line 
                        legend("topleft", c("KaFFPa-Fast", "KaFFPa-Eco","KaFFPa-Strong"),cex=0.89,bty="n", ncol=1,fill=col_)
                end.pdf(outfilename)
}

analyze.qualityrgg <- function(filename) {
# Read data.
        csv <- read.table(filename, sep=",", header=TRUE)
                print(csv)
                variants<-c("KaFFPaFast","KaFFPaEco","KaFFPaStrong")
                
                metric_ <- "avg"
                outfilename <- sprintf("quality_rgg_averaged.pdf")      
                col_=c("black","darkgrey","grey", "green", "orange", "red")
                i<-1
                begin.pdf(outfilename)
                        m <- par()$mar
                        m[1] <- 5 
                        m[3] <- 3 
                        par(mar=m)

                        caption<-sprintf("Random Geometric Graphs")
                        plot(xlim=c(1,10),ylim=c(0.7,1.7),ylab="Average improvement relative to Kmetis ", x="",xlab=expression("|V|"),xaxt="n",main=caption)
                        axis(1,at=c(1,2,3,4,5,6,7,8,9,10),labels=c(expression(2^15),
                                                                   expression(2^16),
                                                                   expression(2^17),
                                                                   expression(2^18),
                                                                   expression(2^19),
                                                                   expression(2^20),
                                                                   expression(2^21),
                                                                   expression(2^22),
                                                                   expression(2^23),
                                                                   expression(2^24)))

                        
                        for( algorithm_ in variants ) { 
                                datasubsetalgorithm <- subset(csv,algorithm==algorithm_, select=c("algorithm","graph","cutrelmetis"))
                                print(datasubsetalgorithm)
                                myplot <- lines(as.numeric(datasubsetalgorithm$cutrelmetis),ylab="",col=col_[i],pch="+",lwd=2,type="o")
                                i<-i+1
                        }
                        box()
                        abline(h=1.0) # draw horizontal line 
                        legend("topleft", c("KaFFPa-Fast", "KaFFPa-Eco","KaFFPa-Strong"),cex=0.89,bty="n", ncol=1,fill=col_)
                end.pdf(outfilename)
}

analyze.speedupdel <- function(filename) {
# Read data.
        csv <- read.table(filename, sep=",", header=TRUE)
                print(csv)
                variants<-c("KaFFPaFast","KaFFPaEco","KaFFPaStrong")
                
                metric_ <- "avg"
                outfilename <- sprintf("speed_del_averaged.pdf")      
                col_=c("black","darkgrey","grey", "green", "orange", "red")
                i<-1
                begin.pdf(outfilename)
                        m <- par()$mar
                        m[1] <- 5 
                        m[3] <- 3 
                        par(mar=m)

                        caption<-sprintf("Delaunay Graphs")
                        plot(xlim=c(1,11),ylim=c(0.0,1.8),ylab="Average speedup relative to Kmetis ", x="",xlab=expression("|V|"),xaxt="n",main=caption)
                        axis(1,at=c(1,2,3,4,5,6,7,8,9,10,11),labels=c(expression(2^15),
                                                                   expression(2^16),
                                                                   expression(2^17),
                                                                   expression(2^18),
                                                                   expression(2^19),
                                                                   expression(2^20),
                                                                   expression(2^21),
                                                                   expression(2^22),
                                                                   expression(2^23),
                                                                   expression(2^24),
                                                                   expression(2^25)))

                        
                        for( algorithm_ in variants ) { 
                                datasubsetalgorithm <- subset(csv,algorithm==algorithm_, select=c("algorithm","graph","timerelmetis"))
                                print(datasubsetalgorithm)
                                myplot <- lines(as.numeric(datasubsetalgorithm$timerelmetis),ylab=" speed up",col=col_[i],pch="+",lwd=2,type="o")
                                i<-i+1
                        }
                        box()
                        abline(h=1.0) # draw horizontal line 
                        legend("topleft", c("KaFFPa-Fast", "KaFFPa-Eco","KaFFPa-Strong"),cex=0.89,bty="n", ncol=1,fill=col_)
                end.pdf(outfilename)
}

analyze.qualitydel <- function(filename) {
# Read data.
        csv <- read.table(filename, sep=",", header=TRUE)
                print(csv)
                variants<-c("KaFFPaFast","KaFFPaEco","KaFFPaStrong")
                
                metric_ <- "avg"
                outfilename <- sprintf("quality_del_averaged.pdf")      
                col_=c("black","darkgrey","grey", "green", "orange", "red")
                i<-1
                begin.pdf(outfilename)
                        m <- par()$mar
                        m[1] <- 5 
                        m[3] <- 3 
                        par(mar=m)

                        caption<-sprintf("Delaunay Graphs")
                        plot(xlim=c(1,11),ylim=c(0.9,1.4),ylab="Average improvement relative to Kmetis ", x="",xlab=expression("|V|"),xaxt="n",main=caption)
                        axis(1,at=c(1,2,3,4,5,6,7,8,9,10,11),labels=c(expression(2^15),
                                                                   expression(2^16),
                                                                   expression(2^17),
                                                                   expression(2^18),
                                                                   expression(2^19),
                                                                   expression(2^20),
                                                                   expression(2^21),
                                                                   expression(2^22),
                                                                   expression(2^23),
                                                                   expression(2^24),
                                                                   expression(2^25)))

                        
                        for( algorithm_ in variants ) { 
                                datasubsetalgorithm <- subset(csv,algorithm==algorithm_, select=c("algorithm","graph","cutrelmetis"))
                                print(datasubsetalgorithm)
                                myplot <- lines(as.numeric(datasubsetalgorithm$cutrelmetis),ylab="",col=col_[i],pch="+",lwd=2,type="o")
                                i<-i+1
                        }
                        box()
                        abline(h=1.0) # draw horizontal line 
                        legend("topleft", c("KaFFPa-Fast", "KaFFPa-Eco","KaFFPa-Strong"),cex=0.89,bty="n", ncol=1,fill=col_)
                end.pdf(outfilename)
}



require(graphics)

analyze.speeduprgg("data_rgg/alldata_inc_rel_sorted_k_averaged.csv")
analyze.qualityrgg("data_rgg/alldata_inc_rel_sorted_k_averaged.csv")
analyze.speedupdel("data_delaunay/alldata_inc_rel_sorted_k_averaged.csv")
analyze.qualitydel("data_delaunay/alldata_inc_rel_sorted_k_averaged.csv")



==> regression/average_plots_for_each_k.R <==
        require(Hmisc)  # for minor.tick
require(reshape)


# Open PDF file.  Must be closed again before it is readable!
        begin.pdf <- function(filename, width=7, height=5) {
                pdf(filename, width=width, height=height, family="Palatino")
        }

        geometric.mean <- function(x) { 
                geomean <- exp(mean(log(x))) 
                        geomean	
        }

# Close PDF file and embed fonts.
        end.pdf <- function(filename) {
                dev.off()
                        embedFonts(filename)
        }

analyze.speeduprgg <- function(filename,k_) {
# Read data.
        csv <- read.table(filename, sep=",", header=TRUE)
                print(csv)
                datasubset <- subset(csv, k==k_ , select=c("algorithm","graph","timerelmetis"))
                print(datasubset)
                variants<-c("KaFFPaFast","KaFFPaEco","KaFFPaStrong")
                
                metric_ <- "avg"
                outfilename <- sprintf("speed_up_plot_rgg_%s.pdf",k_)      
                col_=c("black","darkgrey","grey", "green", "orange", "red")
                i<-1
                begin.pdf(outfilename)
                        m <- par()$mar
                        m[1] <- 3 
                        m[3] <- 3 
                        par(mar=m)

                        caption<-sprintf("Random Geometric Graphs for K=%s",k_)
                        plot(xlim=c(1,10),ylim=c(0.0,1.8),ylab=" Speedup relative to Kmetis ", x="",xlab="",xaxt="n",main=caption)
                        axis(1,at=c(1,2,3,4,5,6,7,8,9,10),labels=c("rgg15","rgg16","rgg17","rgg18","rgg19","rgg20","rgg21","rgg22","rgg23","rgg24"))
                        for( algorithm_ in variants ) { 
                                datasubsetalgorithm <- subset(datasubset,algorithm==algorithm_, select=c("algorithm","graph","timerelmetis"))
                                print(datasubsetalgorithm)
                                myplot <- lines(as.numeric(datasubsetalgorithm$timerelmetis),ylab=" speed up",col=col_[i],pch="+",lwd=3)
                                i<-i+1
                        }
                        box()
                        abline(h=1.0) # draw horizontal line 
                        legend("topleft", c("KaFFPa-Fast", "KaFFPa-Eco","KaFFPa-Strong"),cex=0.89,bty="n", ncol=1,fill=col_)
                end.pdf(outfilename)
}
analyze.qualityrgg <- function(filename,k_) {
# Read data.
        csv <- read.table(filename, sep=",", header=TRUE)
                print(csv)
                datasubset <- subset(csv, k==k_ , select=c("algorithm","graph","cutrelmetis"))
                print(datasubset)
                variants<-c("KaFFPaFast","KaFFPaEco","KaFFPaStrong")
                
                metric_ <- "avg"
                outfilename <- sprintf("quality_plot_rgg_%s.pdf",k_)      
                col_=c("black","darkgrey","grey", "green", "orange", "red")
                i<-1
                begin.pdf(outfilename)
                        m <- par()$mar
                        m[1] <- 3 
                        m[3] <- 3 
                        par(mar=m)

                        caption<-sprintf("Random Geometric Graphs for K=%s",k_)
                        plot(xlim=c(1,10),ylim=c(0.9,1.6),ylab=" Quality relative to Kmetis ", x="",xlab="",xaxt="n",main=caption)
                        axis(1,at=c(1,2,3,4,5,6,7,8,9,10),labels=c("rgg15","rgg16","rgg17","rgg18","rgg19","rgg20","rgg21","rgg22","rgg23","rgg24"))
                        for( algorithm_ in variants ) { 
                                datasubsetalgorithm <- subset(datasubset,algorithm==algorithm_, select=c("algorithm","graph","cutrelmetis"))
                                print(datasubsetalgorithm)
                                myplot <- lines(as.numeric(datasubsetalgorithm$cutrelmetis),ylab=" speed up",col=col_[i],pch="+",lwd=3)
                                i<-i+1
                        }
                        box()
                        abline(h=1.0) # draw horizontal line 
                        legend("topleft", c("KaFFPa-Fast", "KaFFPa-Eco","KaFFPa-Strong"),cex=0.89,bty="n", ncol=1,fill=col_)
                end.pdf(outfilename)
}
analyze.speedupdel <- function(filename,k_) {
# Read data.
        csv <- read.table(filename, sep=",", header=TRUE)
                print(csv)
                datasubset <- subset(csv, k==k_ , select=c("algorithm","graph","timerelmetis"))
                print(datasubset)
                variants<-c("KaFFPaFast","KaFFPaEco","KaFFPaStrong")
                
                metric_ <- "avg"
                outfilename <- sprintf("speed_up_plot_del_%s.pdf",k_)      
                col_=c("black","darkgrey","grey", "green", "orange", "red")
                i<-1
                begin.pdf(outfilename)
                        m <- par()$mar
                        m[1] <- 3 
                        m[3] <- 3 
                        par(mar=m)

                        caption<-sprintf("Delaunay Graphs for K=%s",k_)
                        plot(xlim=c(1,11),ylim=c(0.0,1.8),ylab=" Speedup relative to Kmetis ", x="",xlab="",xaxt="n",main=caption)
                        axis(1,at=c(1,2,3,4,5,6,7,8,9,10,11),labels=c("del15","del16","del17","del18","del19","del20","del21","del22","del23","del24","del25"))
                        for( algorithm_ in variants ) { 
                                datasubsetalgorithm <- subset(datasubset,algorithm==algorithm_, select=c("algorithm","graph","timerelmetis"))
                                print(datasubsetalgorithm)
                                myplot <- lines(as.numeric(datasubsetalgorithm$timerelmetis),ylab=" speed up",col=col_[i],pch="+",lwd=3)
                                i<-i+1
                        }
                        box()
                        abline(h=1.0) # draw horizontal line 
                        legend("topleft", c("KaFFPa-Fast", "KaFFPa-Eco","KaFFPa-Strong"),cex=0.89,bty="n", ncol=1,fill=col_)
                end.pdf(outfilename)
}
analyze.qualitydel <- function(filename,k_) {
# Read data.
        csv <- read.table(filename, sep=",", header=TRUE)
                print(csv)
                datasubset <- subset(csv, k==k_ , select=c("algorithm","graph","cutrelmetis"))
                print(datasubset)
                variants<-c("KaFFPaFast","KaFFPaEco","KaFFPaStrong")
                
                metric_ <- "avg"
                outfilename <- sprintf("quality_plot_del_%s.pdf",k_)      
                col_=c("black","darkgrey","grey", "green", "orange", "red")
                i<-1
                begin.pdf(outfilename)
                        m <- par()$mar
                        m[1] <- 3 
                        m[3] <- 3 
                        par(mar=m)

                        caption<-sprintf("Delaunay Graphs for K=%s",k_)
                        plot(xlim=c(1,11),ylim=c(0.9,1.6),ylab=" Quality relative to Kmetis ", x="",xlab="",xaxt="n",main=caption)
                        axis(1,at=c(1,2,3,4,5,6,7,8,9,10,11),labels=c("del15","del16","del17","del18","del19","del20","del21","del22","del23","del24","del25"))
                        for( algorithm_ in variants ) { 
                                datasubsetalgorithm <- subset(datasubset,algorithm==algorithm_, select=c("algorithm","graph","cutrelmetis"))
                                print(datasubsetalgorithm)
                                myplot <- lines(as.numeric(datasubsetalgorithm$cutrelmetis),ylab=" speed up",col=col_[i],pch="+",lwd=3)
                                i<-i+1
                        }
                        box()
                        abline(h=1.0) # draw horizontal line 
                        legend("topleft", c("KaFFPa-Fast", "KaFFPa-Eco","KaFFPa-Strong"),cex=0.89,bty="n", ncol=1,fill=col_)
                end.pdf(outfilename)
}

require(graphics)

        k<-c(2,4,8,16,32,64)
        for ( k_ in k ) {
                analyze.speeduprgg("data_rgg/alldata_inc_rel_sorted.csv",k_)
                analyze.qualityrgg("data_rgg/alldata_inc_rel_sorted.csv",k_)
                analyze.speedupdel("data_delaunay/alldata_inc_rel_sorted.csv",k_)
                analyze.qualitydel("data_delaunay/alldata_inc_rel_sorted.csv",k_)

        }


